Fast and General Automatic Differentiation for Finite-State Methods

We propose a new method, that we coined the ``morphism-trick'', to integrate custom implementations of vector-Jacobian products in automatic differentiation softwares, applicable to a wide range of semiring-based computations. Our approach leads to efficient and semiring-agnostic implementations of the backward pass of dynamic programming algorithms. For the particular case of finite-state methods, we introduce an algorithm that computes and differentiates the $\oplus$-sum of all paths' weight of a finite-state automaton. Results show that, with minimal effort from the user, our novel library allows computing the gradient of a function w.r.t. to the weights of a finite state automaton orders of magnitude faster than state-of-the-art automatic differentiation systems. Implementations are made available via an open-source library distributed under a permissive license.

==> data/benchmark_dot.jl <==
### A Pluto.jl notebook ###
# v0.20.13

using Markdown
using InteractiveUtils

# ╔═╡ f7c61bc6-6b93-11f0-1007-ff5abf9d1734
begin
	using Pkg
	using Semirings
	using ChainRulesCore
	using Zygote
	using Enzyme
	using BenchmarkTools
	using LogExpFunctions
end

# ╔═╡ e7c3e44b-cddb-4b18-b482-84ee64dfde01
begin
	function semiring_dot(x, y) 
		(
			length(x) != length(y) && 
			throw(DimensionMistmatch("`length(x)` should be equal to `length(y)`"))
		)
		
		S = eltype(x)
		result = zero(S)
		for i in 1:length(x)
			result += x[i] * y[i]
		end
		result
	end

	function semiring_dot_norule(x, y) 
		(
			length(x) != length(y) && 
			throw(DimensionMistmatch("`length(x)` should be equal to `length(y)`"))
		)
		
		S = eltype(x)
		result = zero(S)
		for i in 1:length(x)
			result += x[i] * y[i]
		end
		result
	end

	function ChainRulesCore.rrule(::typeof(semiring_dot), x::AbstractVector{S}, y::AbstractVector{S}) where S
		z = semiring_dot(x, y)

		function semiring_dot_pullback(Δz)
			Δx = similar(x, valtype(S))
			Δy = similar(y, valtype(S))
			for i in 1:length(x)
				Δx[i] = ∂sum(z, x[i]*y[i]) * ∂rmul(x[i], y[i]) * Δz
				Δy[i] = ∂sum(z, x[i]*y[i]) * ∂lmul(x[i], y[i]) * Δz
			end
			NoTangent(), Δx, Δy
		end
		z, semiring_dot_pullback
	end

	function ChainRulesCore.rrule(::typeof(Semirings.val), x::Semiring)
		function val_pullback(Δx)
			#println("val")
			NoTangent(), Δx
		end
		val(x), val_pullback
	end

	function ChainRulesCore.rrule(S::Type{<:Semiring}, x)
		S_pullback(Δx) = NoTangent(), Δx
		S(x), S_pullback
	end
end

# ╔═╡ 1d7385d7-d3a1-4c70-af93-a31a63ded624
snames = Dict(
	RealSemiring{Float32} => "real32",
	LogSemiring{1,Float32} => "log32",
	ArcticSemiring{Float32} => "arctic32",
	TropicalSemiring{Float32} => "trop32",
	RealSemiring{Float64} => "real64",
	LogSemiring{1,Float64} => "log64",
	ExtendedArcticSemiring{Float64} => "arctic64",
	ExtendedTropicalSemiring{Float64} => "trop64"
)

# ╔═╡ 11e290a5-4658-465b-bcba-252d53a3ae84
Ns = [10, 100, 1000, 10_000, 100_000, 1_000_000, 10_000_000, 100_000_000, 1_000_000_000]

# ╔═╡ 059248f5-393a-41e1-9841-4d0454b6b159
#=╠═╡
begin
	dir = "/home/ondel/Repositories/PTAL/Automata/TensorAutomataTheory/AutoDiff/data/"
	open(joinpath(dir, "autodiff_benchmark" * "_$(snames[S])" * ".tsv"), "w") do f

		println(f, "N\tforward\tzygote\tenzyme\trule")
		for N in Ns
			print(f, N, "\t")
			x = S.(randn(N))
			y = S.(randn(N))
			t = @belapsed semiring_dot($x, $y)
			print(f, t, "\t")
			if N ≤ 100_000
				t = @belapsed Zygote.withgradient((u, v) -> val(semiring_dot_norule(u, v)), $x, $y)
				print(f, t, "\t")
			else
				print(f, -1, "\t")
			end

			if N ≤ 100_000_000
				t = @belapsed Enzyme.gradient(ReverseWithPrimal, (u, v) -> val(semiring_dot(u, v)), $x, $y)
				print(f, t, "\t")
			else
				print(f, -1, "\t")
			end
			t = @belapsed Zygote.withgradient((u, v) -> val(semiring_dot(u, v)), $x, $y)
			println(f, t)
		end
	end
end
  ╠═╡ =#

# ╔═╡ b724dc89-4376-4963-87bd-48975b648f45
# ╠═╡ disabled = true
#=╠═╡
begin
	open(joinpath(dir, "autodiff_alloc" * "_$(snames[S])" * ".tsv"), "w") do f

		println(f, "N\tforward\tzygote\tenzyme\trule")
		for N in Ns
			print(f, N, "\t")
			x = S.(randn(N))
			y = S.(randn(N))
			
			t = @ballocated semiring_dot($x, $y)
			print(f, t * 1e-6, "\t")
			if N ≤ 10_000
				t = @ballocated Zygote.withgradient((u, v) -> val(semiring_dot_norule(u, v)), $x, $y)
				print(f, t * 1e-6, "\t")
			else
				print(f, -1, "\t")
			end

			if N ≤ 10_000_000
				t = @ballocated Enzyme.gradient(ReverseWithPrimal, (u, v) -> val(semiring_dot(u, v)), $x, $y)
				print(f, t * 1e-6, "\t")
			else
				print(f, -1, "\t")
			end
			t = @ballocated Zygote.withgradient((u, v) -> val(semiring_dot(u, v)), $x, $y)
			println(f, t * 1e-6)
		end
	end
end
  ╠═╡ =#

# ╔═╡ e7197514-6b06-49d7-862d-e29d05da15d9
#=╠═╡
begin
	open(joinpath(dir, "autodiff_numalloc" * "_$(snames[S])" * ".tsv"), "w") do f

		println(f, "N\tforward\tzygote\tenzyme\trule")
		for N in Ns
			print(f, N, "\t")
			x = S.(randn(N))
			y = S.(randn(N))
			
			t = @ballocations semiring_dot($x, $y)
			print(f, t, "\t")
			if N ≤ 100_000
				t = @ballocations Zygote.withgradient((u, v) -> val(semiring_dot_norule(u, v)), $x, $y)
				print(f, t, "\t")
			else
				print(f, -1, "\t")
			end
			
			if N ≤ 100_000_000
				t = @ballocations Enzyme.gradient(ReverseWithPrimal, (u, v) -> val(semiring_dot(u, v)), $x, $y)
				print(f, t, "\t")
			else
				print(f, -1, "\t")
			end
			
			t = @ballocations Zygote.withgradient((u, v) -> val(semiring_dot(u, v)), $x, $y)
			println(f, t)
		end
	end
end
  ╠═╡ =#

# ╔═╡ 7b8a7e31-7326-40fe-8b73-88e8300c9255
10^-6

# ╔═╡ 84514dad-8042-41e2-b592-82bd8ac56dad
md"""---
#### Tests
"""

# ╔═╡ 1e16483f-7748-4f8d-ba15-069b0c0e6ed4
N = 10

# ╔═╡ d241709b-828e-417c-9a68-efcab8f94755
#=╠═╡
x = S.(randn(N))
  ╠═╡ =#

# ╔═╡ 52b89b26-a91d-47ad-9ec8-26033dd09c59
#=╠═╡
y = S.(randn(N))
  ╠═╡ =#

# ╔═╡ 5a3375b5-cf5a-48fd-ade5-fefeec4f6759
#=╠═╡
withgradient((u, v) -> val(semiring_dot(u, v)), x, y)
  ╠═╡ =#

# ╔═╡ 5733297c-8a7e-484a-8e5d-0a6148ee6bfe
#=╠═╡
Enzyme.gradient(ReverseWithPrimal, (u, v) -> val(semiring_dot(u, v)), x, y)
  ╠═╡ =#

# ╔═╡ 33d5182d-31d7-400b-8ee8-21a4316d6256
# ╠═╡ disabled = true
#=╠═╡
S = ExtendedTropicalSemiring{Float32}
  ╠═╡ =#

# ╔═╡ 08fdb735-cd78-4f94-beb2-9209721754d9
#=╠═╡
S = LogSemiring{1,Float32}
  ╠═╡ =#

# ╔═╡ 00000000-0000-0000-0000-000000000001
PLUTO_PROJECT_TOML_CONTENTS = """
[deps]
BenchmarkTools = "6e4b80f9-dd63-53aa-95a3-0cdb28fa8baf"
ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
Enzyme = "7da242da-08ed-463a-9acd-ee780be4f1d9"
LogExpFunctions = "2ab3a3ac-af41-5b50-aa03-7779005ae688"
Pkg = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"
Semirings = "900aad66-9ca5-44d4-b043-321c62cb7767"
Zygote = "e88e6eb3-aa80-5325-afca-941959d7151f"

[compat]
BenchmarkTools = "~1.6.0"
ChainRulesCore = "~1.25.2"
Enzyme = "~0.13.63"
LogExpFunctions = "~0.3.29"
Semirings = "~3.0.0"
Zygote = "~0.7.10"
"""

# ╔═╡ 00000000-0000-0000-0000-000000000002
PLUTO_MANIFEST_TOML_CONTENTS = """
# This file is machine-generated - editing it directly is not advised

julia_version = "1.11.6"
manifest_format = "2.0"
project_hash = "507b89f465b31b07970139659b8a9aac1b998fd6"

[[deps.AbstractFFTs]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "d92ad398961a3ed262d8bf04a1a2b8340f915fef"
uuid = "621f4979-c628-5d54-868e-fcf4e3e8185c"
version = "1.5.0"

    [deps.AbstractFFTs.extensions]
    AbstractFFTsChainRulesCoreExt = "ChainRulesCore"
    AbstractFFTsTestExt = "Test"

    [deps.AbstractFFTs.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    Test = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[[deps.Adapt]]
deps = ["LinearAlgebra", "Requires"]
git-tree-sha1 = "f7817e2e585aa6d924fd714df1e2a84be7896c60"
uuid = "79e6a3ab-5dfb-504d-930d-738a2a938a0e"
version = "4.3.0"

    [deps.Adapt.extensions]
    AdaptSparseArraysExt = "SparseArrays"
    AdaptStaticArraysExt = "StaticArrays"

    [deps.Adapt.weakdeps]
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"

[[deps.ArgTools]]
uuid = "0dad84c5-d112-42e6-8d28-ef12dabb789f"
version = "1.1.2"

[[deps.Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"
version = "1.11.0"

[[deps.Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"
version = "1.11.0"

[[deps.BenchmarkTools]]
deps = ["Compat", "JSON", "Logging", "Printf", "Profile", "Statistics", "UUIDs"]
git-tree-sha1 = "e38fbc49a620f5d0b660d7f543db1009fe0f8336"
uuid = "6e4b80f9-dd63-53aa-95a3-0cdb28fa8baf"
version = "1.6.0"

[[deps.CEnum]]
git-tree-sha1 = "389ad5c84de1ae7cf0e28e381131c98ea87d54fc"
uuid = "fa961155-64e5-5f13-b03f-caf6b980ea82"
version = "0.5.0"

[[deps.ChainRules]]
deps = ["Adapt", "ChainRulesCore", "Compat", "Distributed", "GPUArraysCore", "IrrationalConstants", "LinearAlgebra", "Random", "RealDot", "SparseArrays", "SparseInverseSubset", "Statistics", "StructArrays", "SuiteSparse"]
git-tree-sha1 = "224f9dc510986549c8139def08e06f78c562514d"
uuid = "082447d4-558c-5d27-93f4-14fc19e9eca2"
version = "1.72.5"

[[deps.ChainRulesCore]]
deps = ["Compat", "LinearAlgebra"]
git-tree-sha1 = "06ee8d1aa558d2833aa799f6f0b31b30cada405f"
uuid = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
version = "1.25.2"
weakdeps = ["SparseArrays"]

    [deps.ChainRulesCore.extensions]
    ChainRulesCoreSparseArraysExt = "SparseArrays"

[[deps.CommonSubexpressions]]
deps = ["MacroTools"]
git-tree-sha1 = "cda2cfaebb4be89c9084adaca7dd7333369715c5"
uuid = "bbf7d656-a473-5ed7-a52c-81e309532950"
version = "0.3.1"

[[deps.Compat]]
deps = ["TOML", "UUIDs"]
git-tree-sha1 = "3a3dfb30697e96a440e4149c8c51bf32f818c0f3"
uuid = "34da2185-b29b-5c13-b0c7-acf172513d20"
version = "4.17.0"
weakdeps = ["Dates", "LinearAlgebra"]

    [deps.Compat.extensions]
    CompatLinearAlgebraExt = "LinearAlgebra"

[[deps.CompilerSupportLibraries_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "e66e0078-7015-5450-92f7-15fbd957f2ae"
version = "1.1.1+0"

[[deps.ConstructionBase]]
git-tree-sha1 = "b4b092499347b18a015186eae3042f72267106cb"
uuid = "187b0558-2788-49d3-abe0-74a17ed4e7c9"
version = "1.6.0"

    [deps.ConstructionBase.extensions]
    ConstructionBaseIntervalSetsExt = "IntervalSets"
    ConstructionBaseLinearAlgebraExt = "LinearAlgebra"
    ConstructionBaseStaticArraysExt = "StaticArrays"

    [deps.ConstructionBase.weakdeps]
    IntervalSets = "8197267c-284f-5f27-9208-e0e47529a953"
    LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"

[[deps.DataAPI]]
git-tree-sha1 = "abe83f3a2f1b857aac70ef8b269080af17764bbe"
uuid = "9a962f9c-6df0-11e9-0e5d-c546b8b5ee8a"
version = "1.16.0"

[[deps.DataValueInterfaces]]
git-tree-sha1 = "bfc1187b79289637fa0ef6d4436ebdfe6905cbd6"
uuid = "e2d170a0-9d28-54be-80f0-106bbe20a464"
version = "1.0.0"

[[deps.Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"
version = "1.11.0"

[[deps.DiffResults]]
deps = ["StaticArraysCore"]
git-tree-sha1 = "782dd5f4561f5d267313f23853baaaa4c52ea621"
uuid = "163ba53b-c6d8-5494-b064-1a9d43ac40c5"
version = "1.1.0"

[[deps.DiffRules]]
deps = ["IrrationalConstants", "LogExpFunctions", "NaNMath", "Random", "SpecialFunctions"]
git-tree-sha1 = "23163d55f885173722d1e4cf0f6110cdbaf7e272"
uuid = "b552c78f-8df3-52c6-915a-8e097449b14b"
version = "1.15.1"

[[deps.Distributed]]
deps = ["Random", "Serialization", "Sockets"]
uuid = "8ba89e20-285c-5b6f-9357-94700520ee1b"
version = "1.11.0"

[[deps.DocStringExtensions]]
git-tree-sha1 = "7442a5dfe1ebb773c29cc2962a8980f47221d76c"
uuid = "ffbed154-4ef7-542d-bbb7-c09d3a79fcae"
version = "0.9.5"

[[deps.Downloads]]
deps = ["ArgTools", "FileWatching", "LibCURL", "NetworkOptions"]
uuid = "f43a241f-c20a-4ad4-852c-f6b1247861c6"
version = "1.6.0"

[[deps.Enzyme]]
deps = ["CEnum", "EnzymeCore", "Enzyme_jll", "GPUCompiler", "InteractiveUtils", "LLVM", "Libdl", "LinearAlgebra", "ObjectFile", "PrecompileTools", "Preferences", "Printf", "Random", "SparseArrays"]
git-tree-sha1 = "8deb8400d19dcbcb1cc8aa18c92d4c07f0e22be4"
uuid = "7da242da-08ed-463a-9acd-ee780be4f1d9"
version = "0.13.63"

    [deps.Enzyme.extensions]
    EnzymeBFloat16sExt = "BFloat16s"
    EnzymeChainRulesCoreExt = "ChainRulesCore"
    EnzymeGPUArraysCoreExt = "GPUArraysCore"
    EnzymeLogExpFunctionsExt = "LogExpFunctions"
    EnzymeSpecialFunctionsExt = "SpecialFunctions"
    EnzymeStaticArraysExt = "StaticArrays"

    [deps.Enzyme.weakdeps]
    BFloat16s = "ab4f0b2a-ad5b-11e8-123f-65d77653426b"
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    GPUArraysCore = "46192b85-c4d5-4398-a991-12ede77f4527"
    LogExpFunctions = "2ab3a3ac-af41-5b50-aa03-7779005ae688"
    SpecialFunctions = "276daf66-3868-5448-9aa4-cd146d93841b"
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"

[[deps.EnzymeCore]]
git-tree-sha1 = "8272a687bca7b5c601c0c24fc0c71bff10aafdfd"
uuid = "f151be2c-9106-41f4-ab19-57ee4f262869"
version = "0.8.12"
weakdeps = ["Adapt"]

    [deps.EnzymeCore.extensions]
    AdaptExt = "Adapt"

[[deps.Enzyme_jll]]
deps = ["Artifacts", "JLLWrappers", "LazyArtifacts", "Libdl", "TOML"]
git-tree-sha1 = "5c024fa2548c53d10c70d151a1e7051fa9483209"
uuid = "7cc45869-7501-5eee-bdea-0790c847d4ef"
version = "0.0.186+0"

[[deps.ExprTools]]
git-tree-sha1 = "27415f162e6028e81c72b82ef756bf321213b6ec"
uuid = "e2ba6199-217a-4e67-a87a-7c52f15ade04"
version = "0.1.10"

[[deps.FileWatching]]
uuid = "7b1f6079-737a-58dc-b8bc-7a2ca5c1b5ee"
version = "1.11.0"

[[deps.FillArrays]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "6a70198746448456524cb442b8af316927ff3e1a"
uuid = "1a297f60-69ca-5386-bcde-b61e274b549b"
version = "1.13.0"

    [deps.FillArrays.extensions]
    FillArraysPDMatsExt = "PDMats"
    FillArraysSparseArraysExt = "SparseArrays"
    FillArraysStatisticsExt = "Statistics"

    [deps.FillArrays.weakdeps]
    PDMats = "90014a1f-27ba-587c-ab20-58faa44d9150"
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
    Statistics = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[deps.ForwardDiff]]
deps = ["CommonSubexpressions", "DiffResults", "DiffRules", "LinearAlgebra", "LogExpFunctions", "NaNMath", "Preferences", "Printf", "Random", "SpecialFunctions"]
git-tree-sha1 = "910febccb28d493032495b7009dce7d7f7aee554"
uuid = "f6369f11-7733-5829-9624-2563aa707210"
version = "1.0.1"

    [deps.ForwardDiff.extensions]
    ForwardDiffStaticArraysExt = "StaticArrays"

    [deps.ForwardDiff.weakdeps]
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"

[[deps.GPUArraysCore]]
deps = ["Adapt"]
git-tree-sha1 = "83cf05ab16a73219e5f6bd1bdfa9848fa24ac627"
uuid = "46192b85-c4d5-4398-a991-12ede77f4527"
version = "0.2.0"

[[deps.GPUCompiler]]
deps = ["ExprTools", "InteractiveUtils", "LLVM", "Libdl", "Logging", "PrecompileTools", "Preferences", "Scratch", "Serialization", "TOML", "Tracy", "UUIDs"]
git-tree-sha1 = "eb1e212e12cc058fa16712082d44be499d23638c"
uuid = "61eb1bfa-7361-4325-ad38-22787b887f55"
version = "1.6.1"

[[deps.IRTools]]
deps = ["InteractiveUtils", "MacroTools"]
git-tree-sha1 = "57e9ce6cf68d0abf5cb6b3b4abf9bedf05c939c0"
uuid = "7869d1d1-7146-5819-86e3-90919afe41df"
version = "0.4.15"

[[deps.InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"
version = "1.11.0"

[[deps.IrrationalConstants]]
git-tree-sha1 = "e2222959fbc6c19554dc15174c81bf7bf3aa691c"
uuid = "92d709cd-6900-40b7-9082-c6be49f344b6"
version = "0.2.4"

[[deps.IteratorInterfaceExtensions]]
git-tree-sha1 = "a3f24677c21f5bbe9d2a714f95dcd58337fb2856"
uuid = "82899510-4779-5014-852e-03e436cf321d"
version = "1.0.0"

[[deps.JLLWrappers]]
deps = ["Artifacts", "Preferences"]
git-tree-sha1 = "0533e564aae234aff59ab625543145446d8b6ec2"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.7.1"

[[deps.JSON]]
deps = ["Dates", "Mmap", "Parsers", "Unicode"]
git-tree-sha1 = "31e996f0a15c7b280ba9f76636b3ff9e2ae58c9a"
uuid = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
version = "0.21.4"

[[deps.LLVM]]
deps = ["CEnum", "LLVMExtra_jll", "Libdl", "Preferences", "Printf", "Unicode"]
git-tree-sha1 = "9c7c721cfd800d87d48c745d8bfb65144f0a91df"
uuid = "929cbde3-209d-540e-8aea-75f648917ca0"
version = "9.4.2"

    [deps.LLVM.extensions]
    BFloat16sExt = "BFloat16s"

    [deps.LLVM.weakdeps]
    BFloat16s = "ab4f0b2a-ad5b-11e8-123f-65d77653426b"

[[deps.LLVMExtra_jll]]
deps = ["Artifacts", "JLLWrappers", "LazyArtifacts", "Libdl", "TOML"]
git-tree-sha1 = "2ea068aac1e7f0337d381b0eae3110581e3f3216"
uuid = "dad2f222-ce93-54a1-a47d-0025e8a3acab"
version = "0.0.37+2"

[[deps.LazyArtifacts]]
deps = ["Artifacts", "Pkg"]
uuid = "4af54fe1-eca0-43a8-85a7-787d91b784e3"
version = "1.11.0"

[[deps.LibCURL]]
deps = ["LibCURL_jll", "MozillaCACerts_jll"]
uuid = "b27032c2-a3e7-50c8-80cd-2d36dbcbfd21"
version = "0.6.4"

[[deps.LibCURL_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll", "Zlib_jll", "nghttp2_jll"]
uuid = "deac9b47-8bc7-5906-a0fe-35ac56dc84c0"
version = "8.6.0+0"

[[deps.LibGit2]]
deps = ["Base64", "LibGit2_jll", "NetworkOptions", "Printf", "SHA"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"
version = "1.11.0"

[[deps.LibGit2_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll"]
uuid = "e37daf67-58a4-590a-8e99-b0245dd2ffc5"
version = "1.7.2+0"

[[deps.LibSSH2_jll]]
deps = ["Artifacts", "Libdl", "MbedTLS_jll"]
uuid = "29816b5a-b9ab-546f-933c-edad1886dfa8"
version = "1.11.0+1"

[[deps.LibTracyClient_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "d2bc4e1034b2d43076b50f0e34ea094c2cb0a717"
uuid = "ad6e5548-8b26-5c9f-8ef3-ef0ad883f3a5"
version = "0.9.1+6"

[[deps.Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"
version = "1.11.0"

[[deps.LinearAlgebra]]
deps = ["Libdl", "OpenBLAS_jll", "libblastrampoline_jll"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
version = "1.11.0"

[[deps.LogExpFunctions]]
deps = ["DocStringExtensions", "IrrationalConstants", "LinearAlgebra"]
git-tree-sha1 = "13ca9e2586b89836fd20cccf56e57e2b9ae7f38f"
uuid = "2ab3a3ac-af41-5b50-aa03-7779005ae688"
version = "0.3.29"

    [deps.LogExpFunctions.extensions]
    LogExpFunctionsChainRulesCoreExt = "ChainRulesCore"
    LogExpFunctionsChangesOfVariablesExt = "ChangesOfVariables"
    LogExpFunctionsInverseFunctionsExt = "InverseFunctions"

    [deps.LogExpFunctions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    ChangesOfVariables = "9e997f8a-9a97-42d5-a9f1-ce6bfc15e2c0"
    InverseFunctions = "3587e190-3f89-42d0-90ee-14403ec27112"

[[deps.Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"
version = "1.11.0"

[[deps.MacroTools]]
git-tree-sha1 = "1e0228a030642014fe5cfe68c2c0a818f9e3f522"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.16"

[[deps.Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"
version = "1.11.0"

[[deps.MbedTLS_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "c8ffd9c3-330d-5841-b78e-0817d7145fa1"
version = "2.28.6+0"

[[deps.Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"
version = "1.11.0"

[[deps.MozillaCACerts_jll]]
uuid = "14a3606d-f60d-562e-9121-12d972cd8159"
version = "2023.12.12"

[[deps.NaNMath]]
deps = ["OpenLibm_jll"]
git-tree-sha1 = "9b8215b1ee9e78a293f99797cd31375471b2bcae"
uuid = "77ba4419-2d1f-58cd-9bb1-8ffee604a2e3"
version = "1.1.3"

[[deps.NetworkOptions]]
uuid = "ca575930-c2e3-43a9-ace4-1e988b2c1908"
version = "1.2.0"

[[deps.ObjectFile]]
deps = ["Reexport", "StructIO"]
git-tree-sha1 = "09b1fe6ff16e6587fa240c165347474322e77cf1"
uuid = "d8793406-e978-5875-9003-1fc021f44a92"
version = "0.4.4"

[[deps.OpenBLAS_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Libdl"]
uuid = "4536629a-c528-5b80-bd46-f80d51c5b363"
version = "0.3.27+1"

[[deps.OpenLibm_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "05823500-19ac-5b8b-9628-191a04bc5112"
version = "0.8.5+0"

[[deps.OpenSpecFun_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1346c9208249809840c91b26703912dff463d335"
uuid = "efe28fd5-8261-553b-a9e1-b2916fc3738e"
version = "0.5.6+0"

[[deps.OrderedCollections]]
git-tree-sha1 = "05868e21324cede2207c6f0f466b4bfef6d5e7ee"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.8.1"

[[deps.Parsers]]
deps = ["Dates", "PrecompileTools", "UUIDs"]
git-tree-sha1 = "7d2f8f21da5db6a806faf7b9b292296da42b2810"
uuid = "69de0a69-1ddd-5017-9359-2bf0b02dc9f0"
version = "2.8.3"

[[deps.Pkg]]
deps = ["Artifacts", "Dates", "Downloads", "FileWatching", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "Random", "SHA", "TOML", "Tar", "UUIDs", "p7zip_jll"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"
version = "1.11.0"

    [deps.Pkg.extensions]
    REPLExt = "REPL"

    [deps.Pkg.weakdeps]
    REPL = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"

[[deps.PrecompileTools]]
deps = ["Preferences"]
git-tree-sha1 = "5aa36f7049a63a1528fe8f7c3f2113413ffd4e1f"
uuid = "aea7be01-6a6a-4083-8856-8a6e6704d82a"
version = "1.2.1"

[[deps.Preferences]]
deps = ["TOML"]
git-tree-sha1 = "9306f6085165d270f7e3db02af26a400d580f5c6"
uuid = "21216c6a-2e73-6563-6e65-726566657250"
version = "1.4.3"

[[deps.Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"
version = "1.11.0"

[[deps.Profile]]
uuid = "9abbd945-dff8-562f-b5e8-e1ebf5ef1b79"
version = "1.11.0"

[[deps.Random]]
deps = ["SHA"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
version = "1.11.0"

[[deps.RealDot]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "9f0a1b71baaf7650f4fa8a1d168c7fb6ee41f0c9"
uuid = "c1ae055f-0cd5-4b69-90a6-9a35b1a98df9"
version = "0.1.0"

[[deps.Reexport]]
git-tree-sha1 = "45e428421666073eab6f2da5c9d310d99bb12f9b"
uuid = "189a3867-3050-52da-a836-e630ba90ab69"
version = "1.2.2"

[[deps.Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "62389eeff14780bfe55195b7204c0d8738436d64"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.3.1"

[[deps.SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"
version = "0.7.0"

[[deps.Scratch]]
deps = ["Dates"]
git-tree-sha1 = "9b81b8393e50b7d4e6d0a9f14e192294d3b7c109"
uuid = "6c6a2e73-6563-6170-7368-637461726353"
version = "1.3.0"

[[deps.Semirings]]
deps = ["LogExpFunctions"]
git-tree-sha1 = "9567e589d3b4e8f018901602a451004c15124fb6"
uuid = "900aad66-9ca5-44d4-b043-321c62cb7767"
version = "3.0.0"

[[deps.Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"
version = "1.11.0"

[[deps.Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"
version = "1.11.0"

[[deps.SparseArrays]]
deps = ["Libdl", "LinearAlgebra", "Random", "Serialization", "SuiteSparse_jll"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
version = "1.11.0"

[[deps.SparseInverseSubset]]
deps = ["LinearAlgebra", "SparseArrays", "SuiteSparse"]
git-tree-sha1 = "52962839426b75b3021296f7df242e40ecfc0852"
uuid = "dc90abb0-5640-4711-901d-7e5b23a2fada"
version = "0.1.2"

[[deps.SpecialFunctions]]
deps = ["IrrationalConstants", "LogExpFunctions", "OpenLibm_jll", "OpenSpecFun_jll"]
git-tree-sha1 = "41852b8679f78c8d8961eeadc8f62cef861a52e3"
uuid = "276daf66-3868-5448-9aa4-cd146d93841b"
version = "2.5.1"
weakdeps = ["ChainRulesCore"]

    [deps.SpecialFunctions.extensions]
    SpecialFunctionsChainRulesCoreExt = "ChainRulesCore"

[[deps.StaticArraysCore]]
git-tree-sha1 = "192954ef1208c7019899fbf8049e717f92959682"
uuid = "1e83bf80-4336-4d27-bf5d-d5a4f845583c"
version = "1.4.3"

[[deps.Statistics]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "ae3bb1eb3bba077cd276bc5cfc337cc65c3075c0"
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"
version = "1.11.1"
weakdeps = ["SparseArrays"]

    [deps.Statistics.extensions]
    SparseArraysExt = ["SparseArrays"]

[[deps.StructArrays]]
deps = ["ConstructionBase", "DataAPI", "Tables"]
git-tree-sha1 = "8ad2e38cbb812e29348719cc63580ec1dfeb9de4"
uuid = "09ab397b-f2b6-538f-b94a-2f83cf4a842a"
version = "0.7.1"

    [deps.StructArrays.extensions]
    StructArraysAdaptExt = "Adapt"
    StructArraysGPUArraysCoreExt = ["GPUArraysCore", "KernelAbstractions"]
    StructArraysLinearAlgebraExt = "LinearAlgebra"
    StructArraysSparseArraysExt = "SparseArrays"
    StructArraysStaticArraysExt = "StaticArrays"

    [deps.StructArrays.weakdeps]
    Adapt = "79e6a3ab-5dfb-504d-930d-738a2a938a0e"
    GPUArraysCore = "46192b85-c4d5-4398-a991-12ede77f4527"
    KernelAbstractions = "63c18a36-062a-441e-b654-da1e3ab1ce7c"
    LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"

[[deps.StructIO]]
git-tree-sha1 = "c581be48ae1cbf83e899b14c07a807e1787512cc"
uuid = "53d494c1-5632-5724-8f4c-31dff12d585f"
version = "0.3.1"

[[deps.SuiteSparse]]
deps = ["Libdl", "LinearAlgebra", "Serialization", "SparseArrays"]
uuid = "4607b0f0-06f3-5cda-b6b1-a6196a1729e9"

[[deps.SuiteSparse_jll]]
deps = ["Artifacts", "Libdl", "libblastrampoline_jll"]
uuid = "bea87d4a-7f5b-5778-9afe-8cc45184846c"
version = "7.7.0+0"

[[deps.TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"
version = "1.0.3"

[[deps.TableTraits]]
deps = ["IteratorInterfaceExtensions"]
git-tree-sha1 = "c06b2f539df1c6efa794486abfb6ed2022561a39"
uuid = "3783bdb8-4a98-5b6b-af9a-565f29a5fe9c"
version = "1.0.1"

[[deps.Tables]]
deps = ["DataAPI", "DataValueInterfaces", "IteratorInterfaceExtensions", "OrderedCollections", "TableTraits"]
git-tree-sha1 = "f2c1efbc8f3a609aadf318094f8fc5204bdaf344"
uuid = "bd369af6-aec1-5ad0-b16a-f7cc5008161c"
version = "1.12.1"

[[deps.Tar]]
deps = ["ArgTools", "SHA"]
uuid = "a4e569a6-e804-4fa4-b0f3-eef7a1d5b13e"
version = "1.10.0"

[[deps.Tracy]]
deps = ["ExprTools", "LibTracyClient_jll", "Libdl"]
git-tree-sha1 = "91dbaee0f50faa4357f7e9fc69442c7b6364dfe5"
uuid = "e689c965-62c8-4b79-b2c5-8359227902fd"
version = "0.1.5"

    [deps.Tracy.extensions]
    TracyProfilerExt = "TracyProfiler_jll"

    [deps.Tracy.weakdeps]
    TracyProfiler_jll = "0c351ed6-8a68-550e-8b79-de6f926da83c"

[[deps.UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"
version = "1.11.0"

[[deps.Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"
version = "1.11.0"

[[deps.Zlib_jll]]
deps = ["Libdl"]
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"
version = "1.2.13+1"

[[deps.Zygote]]
deps = ["AbstractFFTs", "ChainRules", "ChainRulesCore", "DiffRules", "Distributed", "FillArrays", "ForwardDiff", "GPUArraysCore", "IRTools", "InteractiveUtils", "LinearAlgebra", "LogExpFunctions", "MacroTools", "NaNMath", "PrecompileTools", "Random", "SparseArrays", "SpecialFunctions", "Statistics", "ZygoteRules"]
git-tree-sha1 = "a29cbf3968d36022198bcc6f23fdfd70f7caf737"
uuid = "e88e6eb3-aa80-5325-afca-941959d7151f"
version = "0.7.10"

    [deps.Zygote.extensions]
    ZygoteAtomExt = "Atom"
    ZygoteColorsExt = "Colors"
    ZygoteDistancesExt = "Distances"
    ZygoteTrackerExt = "Tracker"

    [deps.Zygote.weakdeps]
    Atom = "c52e3926-4ff0-5f6e-af25-54175e0327b1"
    Colors = "5ae59095-9a9b-59fe-a467-6f913c188581"
    Distances = "b4f34e82-e78d-54a5-968a-f98e89d6e8f7"
    Tracker = "9f7883ad-71c0-57eb-9f7f-b5c9e6d3789c"

[[deps.ZygoteRules]]
deps = ["ChainRulesCore", "MacroTools"]
git-tree-sha1 = "434b3de333c75fc446aa0d19fc394edafd07ab08"
uuid = "700de1a5-db45-46bc-99cf-38207098b444"
version = "0.2.7"

[[deps.libblastrampoline_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850b90-86db-534c-a0d3-1478176c7d93"
version = "5.11.0+0"

[[deps.nghttp2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850ede-7688-5339-a07c-302acd2aaf8d"
version = "1.59.0+0"

[[deps.p7zip_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "3f19e933-33d8-53b3-aaab-bd5110c3b7a0"
version = "17.4.0+2"
"""

# ╔═╡ Cell order:
# ╠═f7c61bc6-6b93-11f0-1007-ff5abf9d1734
# ╠═e7c3e44b-cddb-4b18-b482-84ee64dfde01
# ╟─1d7385d7-d3a1-4c70-af93-a31a63ded624
# ╠═08fdb735-cd78-4f94-beb2-9209721754d9
# ╠═33d5182d-31d7-400b-8ee8-21a4316d6256
# ╠═11e290a5-4658-465b-bcba-252d53a3ae84
# ╠═059248f5-393a-41e1-9841-4d0454b6b159
# ╠═b724dc89-4376-4963-87bd-48975b648f45
# ╠═e7197514-6b06-49d7-862d-e29d05da15d9
# ╠═7b8a7e31-7326-40fe-8b73-88e8300c9255
# ╟─84514dad-8042-41e2-b592-82bd8ac56dad
# ╠═1e16483f-7748-4f8d-ba15-069b0c0e6ed4
# ╠═d241709b-828e-417c-9a68-efcab8f94755
# ╠═52b89b26-a91d-47ad-9ec8-26033dd09c59
# ╠═5a3375b5-cf5a-48fd-ade5-fefeec4f6759
# ╠═5733297c-8a7e-484a-8e5d-0a6148ee6bfe
# ╟─00000000-0000-0000-0000-000000000001
# ╟─00000000-0000-0000-0000-000000000002

